FrankWolfe.jl: a high-performance and flexible toolbox for Frank-Wolfe algorithms and Conditional Gradients

We present FrankWolfe.jl, an open-source implementation of several popular Frank-Wolfe and Conditional Gradients variants for first-order constrained optimization. The package is designed with flexibility and high-performance in mind, allowing for easy extension and relying on few assumptions regarding the user-provided functions. It supports Julia's unique multiple dispatch feature, and interfaces smoothly with generic linear optimization formulations using MathOptInterface.jl.

==> examples/moi_optimizer.jl <==
using LinearAlgebra
import MathOptInterface
const MOI = MathOptInterface
import GLPK
using FrankWolfe

n = 100
k = 100_000

const xp = rand(n)

f(x) = norm(x - xp)^2

function grad!(storage, x)
    @. storage = 2 * (x - xp)
end

lmo_radius = 2.5
lmo = FrankWolfe.FrankWolfe.ProbabilitySimplexOracle(lmo_radius)
x00 = FrankWolfe.compute_extreme_point(lmo, zeros(n))

x_lmo, _, _, _, trajectory_lmo = FrankWolfe.frank_wolfe(
    f,
    grad!,
    lmo,
    collect(copy(x00)),
    max_iteration=k,
    line_search=FrankWolfe.Shortstep(),
    L=2,
    print_iter=k / 10,
    emphasis=FrankWolfe.memory,
    trajectory=true,
)

# create a MathOptInterface Optimizer and build the equivalent region
o = GLPK.Optimizer()
x = MOI.add_variables(o, n)

# add the constraints to the GLPK optimizer
# x_i ≥ 0
for xi in x
    MOI.add_constraint(o, xi, MOI.GreaterThan(0.0))
end

# sum(x_i) == lmo_radius
MOI.add_constraint(
    o,
    MOI.ScalarAffineFunction(MOI.ScalarAffineTerm.(1.0, x), 0.0),
    MOI.EqualTo(lmo_radius),
)

# define LMO from the GLPK instance
lmo_moi = FrankWolfe.MathOptLMO(o)

x_moi, _, _, _, trajectory_moi = FrankWolfe.frank_wolfe(
    f,
    grad!,
    lmo_moi,
    collect(copy(x00)),
    max_iteration=k,
    line_search=FrankWolfe.Shortstep(),
    L=2,
    print_iter=k / 10,
    emphasis=FrankWolfe.memory,
    trajectory=true,
)


==> examples/movielens.jl <==
# constructing the rating matrix from dataset
rating_matrix = sparse(
    ratings_frame[:, :userId],
    movies_indices,
    ratings_frame[:, :rating],
    length(users),
    length(movies),
)

# split present indices over test and training set
missing_rate = 0.05
missing_ratings = Tuple{Int,Int}[]
present_ratings = Tuple{Int,Int}[]
(I, J, V) = SparseArrays.findnz(rating_matrix)
for idx in eachindex(I)
    if V[idx] > 0
        if rand() <= missing_rate
            push!(missing_ratings, (I[idx], J[idx]))
        else
            push!(present_ratings, (I[idx], J[idx]))
        end
    end
end

function f(X)
    return 0.5 * sum(present_ratings) do (i,j)
        (X[i, j] - rating_matrix[i, j])^2
    end
end

function grad!(storage, X)
    storage .= 0
    for (i, j) in present_ratings
        storage[i, j] = X[i, j] - rating_matrix[i, j]
    end
    return nothing
end

function test_loss(X)
    return 0.5 * sum(missing_ratings) do (i,j)
        (X[i, j] - rating_matrix[i, j])^2
    end
end

# compute projection of X with nuclear norm of given radius
function project_nuclear_norm_ball(X; radius=1.0)
    U, sing_val, Vt = svd(X)
    if (sum(sing_val) <= radius)
        return (X, -norm_estimation * U[:, 1] * Vt[:, 1]')
    end
    σ = FrankWolfe.projection_simplex_sort(sing_val, s=radius)
    return U * Diagonal(σ) * Vt', -norm_estimation * U[:, 1] * Vt[:, 1]'
end

norm_estimation = 400 * Arpack.svds(
    rating_matrix, nsv=1, ritzvec=false,
)[1].S[1]

lmo = FrankWolfe.NuclearNormLMO(norm_estimation)
x0 = FrankWolfe.compute_extreme_point(lmo, zero(rating_matrix))
k = 100

gradient = spzeros(size(x0)...)
gradient_aux = spzeros(size(x0)...)


==> examples/movielens2.jl <==
xgd = Matrix(x0)
function_values = Float64[]
timing_values = Float64[]
function_test_values = Float64[]

# PGD steps
time_start = time_ns()
for _ in 1:k
    f_val = f(xgd)
    push!(function_values, f_val)
    push!(function_test_values, test_loss(xgd))
    push!(timing_values, (time_ns() - time_start) / 1e9)
    @info f_val
    grad!(gradient, xgd)
    xgd_new, vertex = project_nuclear_norm_ball(
        xgd - gradient / L_estimate, radius=norm_estimation,
    )
    gamma, _ = FrankWolfe.backtrackingLS(
        f, gradient, xgd, xgd - xgd_new, 1.0
    )
    @. xgd -= gamma * (xgd - xgd_new)
end

# pushes to the trajectory array the first 5 elements of the
# state and the test value at the current iterate
function build_callback(trajectory_arr)
    function callback(state)
        push!(
            trajectory_arr,
            (Tuple(state)[1:5]..., test_loss(state.x))
        )
    end
end

trajectory_arr_fw = []
callback = build_callback(trajectory_arr_fw)
xfin, _, _, _, traj_data = FrankWolfe.frank_wolfe(
    f,
    grad!,
    lmo,
    x0;
    epsilon=1e-9,
    max_iteration=k,
    print_iter=k / 10,
    verbose=true,
    linesearch_tol=1e-8,
    line_search=FrankWolfe.Backtracking(),
    emphasis=FrankWolfe.memory,
    gradient=gradient,
    callback=callback,
)

trajectory_arr_lazy = []
callback = build_callback(trajectory_arr_lazy)
xlazy, _, _, _, _ = FrankWolfe.lazified_conditional_gradient(
    f,
    grad!,
    lmo,
    x0;
    epsilon=1e-9,
    max_iteration=k,
    print_iter=k / 10,
    verbose=true,
    linesearch_tol=1e-8,
    line_search=FrankWolfe.Backtracking(),
    emphasis=FrankWolfe.memory,
    gradient=gradient,
    callback=callback,
)

